Position-based Content Attention for Time Series Forecasting with Sequence-to-sequence RNNs

We propose here an extended attention model for sequence-to-sequence recurrent neural networks (RNNs) designed to capture (pseudo-)periods in time series. This extended attention model can be deployed on top of any RNN and is shown to yield state-of-the-art performance for time series forecasting on several univariate and multivariate time series.

==> compile.sh <==
#!/bin/bash
rm *.out
rm *.log
rm *.aux
rm *.bbl
#rm *.toc
#rm *.lot
#rm *.lof
rm *.blg

pdflatex main
bibtex main
pdflatex main
pdflatex main
pdflatex main
open -a Preview.app main.pdf

rm *.out
rm *.log
rm *.aux
#rm *.toc
#rm *.lot
#rm *.lof
#rm *.bbl
rm *.blg


==> new_figs/attention_weights/run.sh <==
#!/bin/bash
gnuplot do_plots.gp
ps2pdf attention_weights.ps
rm *.ps
